Explorations for alternating FPU-chains with large mass

We show interaction between high- and low-frequency modes in periodic $\alpha$-FPU chains with alternating large masses. The treatment discusses the difficult case where the number of particles $N=2p$ involves $p$ prime. A key role is played by identifying symmetric invariant manifolds, thus reducing the dimension of the problems drastically, and a Mathematica programme focused on these systems. We could show explicitly interaction for systems up to 100 particles with in addition strong arguments for interactions in arbitrary large chains.

==> anc/plotinteractionp.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     67569,       1508]
NotebookOptionsPosition[     60254,       1406]
NotebookOutlinePosition[     60651,       1422]
CellTagsIndexPosition[     60608,       1419]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Plot them. Auxiliary notebook for \[OpenCurlyDoubleQuote]Explorations for \
alternating FPU-chains with large mass\[CloseCurlyDoubleQuote], \
arXiv:2011.04290,
January 2021 \[NonBreakingSpace]\
\>", "Title",
 CellChangeTimes->{{3.806985524131789*^9, 3.80698553406269*^9}, {
  3.8162333496476107`*^9, 3.81623337710468*^9}, {3.816233449351718*^9, 
  3.816233514997422*^9}, {3.820756645986887*^9, 
  3.820756662360058*^9}},ExpressionUUID->"6ea952c2-d2f2-450f-b71e-\
ac438cc96e02"],

Cell[BoxData[
 RowBox[{"ClearAll", "[", 
  RowBox[{"Evaluate", "[", 
   RowBox[{
    RowBox[{"Context", "[", "]"}], "<>", "\"\<*\>\""}], "]"}], "]"}]], "Input",\

 CellLabel->"In[56]:=",ExpressionUUID->"b43ede25-a795-42be-8590-02b9a8fcc230"],

Cell["Edit these:", "Text",
 CellChangeTimes->{{3.807155501793165*^9, 3.807155529695763*^9}, {
  3.807155728184783*^9, 3.807155755165484*^9}, {3.80715579021597*^9, 
  3.807155825823841*^9}, {3.811214926410918*^9, 3.811215168954999*^9}, {
  3.811215232993631*^9, 3.811215239804798*^9}, {3.811215474885337*^9, 
  3.811215484892618*^9}},ExpressionUUID->"d86aa23e-15ef-4067-8d40-\
195a78c4a534"],

Cell[BoxData[
 RowBox[{"p", "=", "15"}]], "Input",
 CellChangeTimes->{{3.8062912980015087`*^9, 3.806291299623618*^9}, {
   3.806295213092436*^9, 3.80629521405802*^9}, {3.8062979545182*^9, 
   3.806297955558157*^9}, {3.806298265551169*^9, 3.8062982665008383`*^9}, {
   3.806298601914098*^9, 3.8062986028718348`*^9}, {3.806298691590979*^9, 
   3.8062986924292917`*^9}, {3.806300524095065*^9, 3.806300526117577*^9}, {
   3.806300744895797*^9, 3.8063007456855583`*^9}, {3.8063153643262377`*^9, 
   3.806315365571281*^9}, {3.806321856174706*^9, 3.80632185791481*^9}, {
   3.806322259415502*^9, 3.806322261613497*^9}, {3.8063758437199297`*^9, 
   3.806375845326008*^9}, {3.806376301370232*^9, 3.806376303435157*^9}, {
   3.806377489747114*^9, 3.80637749126334*^9}, {3.806382763659672*^9, 
   3.806382765137556*^9}, {3.80646430327597*^9, 3.806464304210252*^9}, {
   3.806466482129189*^9, 3.8064664829586763`*^9}, {3.806467331361073*^9, 
   3.806467335654964*^9}, {3.806488830578631*^9, 3.806488832153061*^9}, {
   3.806489919471181*^9, 3.80648992068795*^9}, {3.8065463892522078`*^9, 
   3.8065463909058533`*^9}, {3.8065466983056*^9, 3.80654669964782*^9}, 
   3.806548250575981*^9, {3.806548881773204*^9, 3.806548885813648*^9}, {
   3.806551504846017*^9, 3.806551505496686*^9}, {3.806636279356051*^9, 
   3.8066362810253973`*^9}, {3.806638856710519*^9, 3.806638857959545*^9}, {
   3.806640791286442*^9, 3.8066407929722633`*^9}, {3.806641033422021*^9, 
   3.806641034742374*^9}, {3.8066450300138807`*^9, 3.806645031425153*^9}, {
   3.8066482477854023`*^9, 3.8066482780780354`*^9}, {3.8066483236863117`*^9, 
   3.806648325188937*^9}, {3.806724464384407*^9, 3.806724465953218*^9}, {
   3.80672810796798*^9, 3.8067281092474203`*^9}, {3.8067283380181847`*^9, 
   3.806728338791871*^9}, 3.8067296548510847`*^9, {3.806729964937221*^9, 
   3.806729966416638*^9}, {3.806730204677957*^9, 3.806730206284605*^9}, {
   3.8067324968517103`*^9, 3.806732498360032*^9}, 3.806737844442898*^9, 
   3.806738295440508*^9, {3.806803982001382*^9, 3.806803984015102*^9}, {
   3.806837199164506*^9, 3.8068371999043903`*^9}, {3.806837257281561*^9, 
   3.806837257886879*^9}, {3.8068373964536343`*^9, 3.806837397622097*^9}, {
   3.8068375314742413`*^9, 3.8068375324003077`*^9}, {3.806837658943519*^9, 
   3.8068376598371058`*^9}, {3.806837792161121*^9, 3.8068377933432817`*^9}, {
   3.806837997950342*^9, 3.806837998644321*^9}, {3.806838444516596*^9, 
   3.806838445282086*^9}, {3.806893144030409*^9, 3.806893144995646*^9}, {
   3.8068932201454573`*^9, 3.806893306598714*^9}, {3.806893396405941*^9, 
   3.8068933973150063`*^9}, {3.806909374369129*^9, 3.806909375913282*^9}, {
   3.8069094795761633`*^9, 3.806909480941359*^9}, {3.806914359401046*^9, 
   3.806914360950851*^9}, {3.8069145170438967`*^9, 3.806914518505414*^9}, {
   3.806980459869773*^9, 3.806980461643211*^9}, {3.8069880871038446`*^9, 
   3.806988088812962*^9}, {3.806989796873431*^9, 3.8069897989767103`*^9}, {
   3.806991065773794*^9, 3.8069910666116133`*^9}, {3.806992057071879*^9, 
   3.806992080156633*^9}, {3.8069925264047203`*^9, 3.806992527649735*^9}, {
   3.80699568753328*^9, 3.8069956887664337`*^9}, {3.8069966562954473`*^9, 
   3.8069966578429213`*^9}, {3.807000096035583*^9, 3.807000096881713*^9}, 
   3.807000460207101*^9, 3.807067071242962*^9, {3.807067165086275*^9, 
   3.807067166291936*^9}, {3.80706723557229*^9, 3.8070672368749104`*^9}, {
   3.807068161023505*^9, 3.807068162341069*^9}, {3.807068211343412*^9, 
   3.807068212666234*^9}, {3.8070684289549427`*^9, 3.807068431416154*^9}, 
   3.807068964000334*^9, {3.807069387783188*^9, 3.807069388671617*^9}, 
   3.807071167708331*^9, {3.807082071223486*^9, 3.807082072185585*^9}, {
   3.807152098406356*^9, 3.807152104659327*^9}, {3.8071522999442253`*^9, 
   3.8071523019661837`*^9}, {3.807152729896678*^9, 3.807152731439299*^9}, {
   3.807152795480544*^9, 3.807152796575364*^9}, {3.8071528915984793`*^9, 
   3.8071528925169277`*^9}, {3.807153958881987*^9, 3.807153960552408*^9}, {
   3.807154062088893*^9, 3.807154066663492*^9}, {3.80715414249618*^9, 
   3.807154143134046*^9}, {3.807154204356699*^9, 3.807154205395074*^9}, {
   3.80715432302883*^9, 3.8071543255784607`*^9}, {3.809247831212484*^9, 
   3.809247832583887*^9}, 3.810379610377551*^9, 3.8103797934474154`*^9, 
   3.8103800539820337`*^9, {3.810380087157566*^9, 3.8103800881584673`*^9}, {
   3.8103808777274323`*^9, 3.8103808783112707`*^9}, {3.810381711824765*^9, 
   3.810381713845746*^9}, {3.810382000882461*^9, 3.8103820018711452`*^9}, 
   3.810436107699314*^9, {3.811088065530613*^9, 3.811088066360297*^9}, 
   3.811151300094521*^9, {3.811151596100088*^9, 3.811151598241885*^9}, {
   3.811151750121667*^9, 3.8111517509096603`*^9}, {3.811152374261854*^9, 
   3.8111523763390017`*^9}, {3.8111549184038153`*^9, 3.811154919593487*^9}, {
   3.8111570403180323`*^9, 3.811157043644072*^9}, {3.811160318528201*^9, 
   3.811160319597763*^9}, {3.811160538080244*^9, 3.8111605392228947`*^9}, {
   3.811163031792699*^9, 3.811163033256411*^9}, {3.811167244897581*^9, 
   3.8111672461915293`*^9}, {3.8112158168508453`*^9, 3.811215817777261*^9}, {
   3.813732236793067*^9, 3.813732238261777*^9}, {3.813733205699651*^9, 
   3.813733207484086*^9}, {3.8205661693626432`*^9, 3.820566171429302*^9}, {
   3.8205685418005333`*^9, 3.820568543524496*^9}, {3.820568829752411*^9, 
   3.820568831501053*^9}, {3.820569001162163*^9, 3.82056900280056*^9}, {
   3.820569089830578*^9, 3.820569092542542*^9}, {3.820571042496339*^9, 
   3.820571043949006*^9}, {3.82058583779134*^9, 3.820585838938949*^9}, {
   3.8205869772461*^9, 3.820586978771776*^9}, {3.820650410408242*^9, 
   3.820650479940106*^9}, {3.820650569403517*^9, 3.820650597777503*^9}, {
   3.820650633290553*^9, 3.820650634008462*^9}, {3.820650883962295*^9, 
   3.820650885263702*^9}, {3.820650966350471*^9, 3.82065096735703*^9}, {
   3.820651299116004*^9, 3.820651299393538*^9}, {3.820651654391471*^9, 
   3.820651655324276*^9}, {3.820651722382512*^9, 3.820651723731018*^9}, {
   3.820651855438727*^9, 3.8206518565489473`*^9}, {3.820652514179282*^9, 
   3.82065251497692*^9}, {3.8206526607608433`*^9, 3.820652661270043*^9}, {
   3.8206530433790607`*^9, 3.8206530444172287`*^9}, {3.820656375002482*^9, 
   3.820656376330296*^9}, {3.820656921560362*^9, 3.820656923653762*^9}, {
   3.8206582918287153`*^9, 3.8206582926424313`*^9}, {3.820658989538015*^9, 
   3.820658992023756*^9}, {3.820659978342597*^9, 3.82065997978039*^9}, {
   3.820660259660639*^9, 3.8206602608579693`*^9}, {3.820664942799406*^9, 
   3.820664943517427*^9}, {3.8206651968136253`*^9, 3.820665197860126*^9}, {
   3.8206666992749243`*^9, 3.8206667001763678`*^9}, {3.820741000451788*^9, 
   3.820741002185754*^9}, {3.820757250455954*^9, 3.8207572523372593`*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"4894e7da-88ca-47dc-b604-668959ebd671"],

Cell[BoxData[
 RowBox[{"alpha", "=", "1"}]], "Input",
 CellChangeTimes->{{3.809250859513462*^9, 3.8092508666895437`*^9}, {
  3.811135019156328*^9, 3.8111350222420807`*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"258524e5-2884-4bf3-9d57-e0c3ce00371a"],

Cell["\<\
Put in \[OpenCurlyDoubleQuote]start\[CloseCurlyDoubleQuote] the initial \
values of the x_i (first part) and their derivatives (second part). When p<47 \
the later entries in each part are ignored.\
\>", "Text",
 CellChangeTimes->{{3.807155501793165*^9, 3.807155529695763*^9}, {
  3.807155728184783*^9, 3.807155755165484*^9}, {3.80715579021597*^9, 
  3.807155825823841*^9}, {3.811214926410918*^9, 3.811215168954999*^9}, {
  3.811215232993631*^9, 3.811215239804798*^9}, {3.811215474885337*^9, 
  3.8112155049960213`*^9}, {3.813810604106244*^9, 3.813810736404607*^9}, {
  3.813810766880475*^9, 3.8138108956248293`*^9}, {3.813810963371635*^9, 
  3.813810978850297*^9}},ExpressionUUID->"0b83f1d1-efee-45f5-8f55-\
41f88bd2768b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"start", "=", "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "0.01", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.01"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8070664616760607`*^9, 3.8070664876628323`*^9}, {
   3.807067620798277*^9, 3.807067660629635*^9}, 3.807067801512806*^9, {
   3.8070678385203857`*^9, 3.807067941694784*^9}, {3.807068010850642*^9, 
   3.807068054719379*^9}, {3.8070681886143513`*^9, 3.807068189160603*^9}, {
   3.807068490648499*^9, 3.807068577619611*^9}, 3.807068679433366*^9, {
   3.8070687460003233`*^9, 3.8070687475288897`*^9}, {3.807069011401758*^9, 
   3.807069025139179*^9}, {3.807069237870665*^9, 3.807069272990541*^9}, 
   3.807070049278906*^9, {3.807082080362625*^9, 3.807082103578335*^9}, {
   3.807082182398868*^9, 3.807082354994396*^9}, 3.807082546969602*^9, {
   3.8070825924171057`*^9, 3.807082634167809*^9}, {3.8070827032351713`*^9, 
   3.807082774272525*^9}, {3.807083023268224*^9, 3.807083024603047*^9}, 
   3.8070833568388157`*^9, {3.807083477587904*^9, 3.807083486789687*^9}, {
   3.8070835270833683`*^9, 3.807083535603648*^9}, {3.807102818254101*^9, 
   3.8071029130427313`*^9}, 3.807102998633732*^9, 3.807103106101288*^9, {
   3.80710317004701*^9, 3.807103175365464*^9}, {3.807103234348651*^9, 
   3.807103259259388*^9}, {3.807103292888671*^9, 3.807103312808901*^9}, {
   3.8071033627574453`*^9, 3.807103421989439*^9}, 3.807103484159274*^9, 
   3.807103531514352*^9, 3.8071035650737762`*^9, {3.807103612900182*^9, 
   3.807103616885569*^9}, {3.8071037075688753`*^9, 3.807103734634059*^9}, {
   3.807103822626936*^9, 3.807103846354333*^9}, {3.807103887492366*^9, 
   3.8071038877818193`*^9}, {3.8071521610656433`*^9, 3.807152173104357*^9}, {
   3.8071523260228577`*^9, 3.807152332601014*^9}, {3.807152408706779*^9, 
   3.807152423449416*^9}, {3.807152852974658*^9, 3.807152858766227*^9}, {
   3.807152920390032*^9, 3.807152924572297*^9}, {3.807152962868614*^9, 
   3.807153008058166*^9}, {3.807153841542*^9, 3.807153851803953*^9}, {
   3.807153901747459*^9, 3.807153908602364*^9}, {3.807154041442018*^9, 
   3.807154045880403*^9}, {3.807154104960794*^9, 3.807154110223382*^9}, {
   3.8071542590262413`*^9, 3.807154262257091*^9}, {3.8071542924136744`*^9, 
   3.8071542993960857`*^9}, {3.80715434712136*^9, 3.807154356968104*^9}, {
   3.807154459067675*^9, 3.8071544685463753`*^9}, {3.807154822950185*^9, 
   3.8071548234254*^9}, {3.809247846366103*^9, 3.80924784814275*^9}, {
   3.809247947414728*^9, 3.809247948099945*^9}, {3.809248145045141*^9, 
   3.809248151749276*^9}, {3.809248193510664*^9, 3.8092481942184258`*^9}, {
   3.809249056089242*^9, 3.809249060678769*^9}, {3.809249107862211*^9, 
   3.809249129844205*^9}, {3.8092491750707903`*^9, 3.809249254574779*^9}, {
   3.80924930911528*^9, 3.80924933819621*^9}, {3.809249438536847*^9, 
   3.809249494246323*^9}, 3.8092509026343184`*^9, {3.8092509924216967`*^9, 
   3.809250997057461*^9}, {3.810380118863627*^9, 3.810380125826869*^9}, {
   3.81038022382437*^9, 3.810380227031295*^9}, {3.810380459617193*^9, 
   3.810380461360159*^9}, {3.810382043264102*^9, 3.810382047392407*^9}, {
   3.810436178351022*^9, 3.8104361974956913`*^9}, {3.8110881242221603`*^9, 
   3.811088138396573*^9}, {3.81108825303579*^9, 3.811088258864834*^9}, 
   3.811152145675074*^9, 3.811152179534643*^9, {3.811152230155122*^9, 
   3.811152234230138*^9}, {3.8111522921796207`*^9, 3.811152312589507*^9}, {
   3.811154738286523*^9, 3.8111547532047462`*^9}, {3.8111548229795647`*^9, 
   3.811154856160737*^9}, {3.8111606025115*^9, 3.811160620447674*^9}, {
   3.811162952920601*^9, 3.811162962546659*^9}, {3.8111670203727007`*^9, 
   3.811167034237941*^9}, {3.811167100846952*^9, 3.8111671258776693`*^9}, {
   3.811215635609291*^9, 3.811215650231874*^9}, {3.820568893197813*^9, 
   3.820568896454343*^9}, {3.820568942747685*^9, 3.820568945989276*^9}, {
   3.8205705723003387`*^9, 3.8205705764619417`*^9}, {3.820654583258217*^9, 
   3.820654591401733*^9}, {3.820654651121804*^9, 3.820654656503748*^9}, {
   3.8206547077200193`*^9, 3.820654718950162*^9}, {3.820654778797798*^9, 
   3.8206547918283854`*^9}, {3.820654859400577*^9, 3.820654874231764*^9}, {
   3.8206550455114326`*^9, 3.8206550584083023`*^9}, {3.820655149516872*^9, 
   3.8206551883894653`*^9}, {3.8206552879147663`*^9, 3.82065528856905*^9}, {
   3.820664254901375*^9, 3.820664282851248*^9}, {3.8206643448295307`*^9, 
   3.8206643546445017`*^9}, {3.8206647248603897`*^9, 3.820664761194928*^9}, {
   3.820664876158338*^9, 3.820664889095694*^9}, {3.820666726138297*^9, 
   3.820666752135763*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"47f751c3-e7fc-4be3-9415-808606fef315"],

Cell[BoxData[
 RowBox[{"endtime", "=", "500"}]], "Input",
 CellChangeTimes->{{3.807066894829245*^9, 3.807066924868195*^9}, {
   3.807067452778986*^9, 3.8070674765124483`*^9}, {3.8070675151160803`*^9, 
   3.807067544095037*^9}, 3.8070681132765102`*^9, 3.8070684358655*^9, 
   3.807068639562356*^9, 3.8070687027203608`*^9, 3.807068776506645*^9, 
   3.807069085479924*^9, {3.807069118030966*^9, 3.807069119957128*^9}, 
   3.80706933070194*^9, 3.807083421829752*^9, {3.807085116501683*^9, 
   3.807085120715747*^9}, 3.807152203008532*^9, {3.8071525565706787`*^9, 
   3.8071525596012278`*^9}, 3.80715260828063*^9, 3.807152807249091*^9, 
   3.8092478717462797`*^9, {3.8092484668208647`*^9, 3.809248487429743*^9}, {
   3.809248594228356*^9, 3.809248624253654*^9}, {3.8092489096352987`*^9, 
   3.809248910377205*^9}, {3.80924908067067*^9, 3.809249083124423*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"0cf5b2b8-1d13-4650-a0e4-2b1c3766f93a"],

Cell[BoxData[
 RowBox[{"precision", "=", "60"}]], "Input",
 CellChangeTimes->{{3.806381479878087*^9, 3.8063814896760607`*^9}, {
  3.806381602266288*^9, 3.806381603737296*^9}, {3.806382083512987*^9, 
  3.806382084734735*^9}, {3.806382186030949*^9, 3.8063821874532146`*^9}, {
  3.806382449717167*^9, 3.806382450834573*^9}, {3.8063829458219852`*^9, 
  3.806382947299798*^9}, {3.8063831006599627`*^9, 3.806383103194212*^9}, {
  3.8064878685690517`*^9, 3.806487871760734*^9}, {3.80648798363068*^9, 
  3.806487984989143*^9}, {3.806490120205346*^9, 3.80649012267561*^9}, {
  3.820657173276433*^9, 3.820657175394004*^9}, {3.8206577702803717`*^9, 
  3.820657771702022*^9}, {3.820658037983569*^9, 3.8206580394853477`*^9}, {
  3.820659290737582*^9, 3.820659292231985*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"2d8ee90a-6fe8-4367-bbf8-ff8f15e4fd40"],

Cell[TextData[{
 "Do ",
 StyleBox["NOT",
  FontColor->RGBColor[1, 0, 0]],
 " edit these:"
}], "Text",
 CellChangeTimes->{{3.807155501793165*^9, 3.807155529695763*^9}, {
  3.807155728184783*^9, 3.807155755165484*^9}, {3.80715579021597*^9, 
  3.807155825823841*^9}, {3.811214926410918*^9, 3.811215168954999*^9}, {
  3.811215232993631*^9, 3.811215239804798*^9}, {3.811215474885337*^9, 
  3.8112155049960213`*^9}},ExpressionUUID->"7ef10f72-e849-423e-890c-\
3e39ec24be8c"],

Cell[BoxData[
 RowBox[{"initial", "=", 
  RowBox[{"Take", "[", 
   RowBox[{
    RowBox[{"start", "[", 
     RowBox[{"[", "1", "]"}], "]"}], ",", 
    RowBox[{"p", "-", "1"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8069919374766417`*^9, 3.806992003592924*^9}, {
   3.8069921217995243`*^9, 3.8069921224707947`*^9}, {3.806992235623352*^9, 
   3.8069922364643393`*^9}, {3.8069922811626053`*^9, 3.806992286984861*^9}, {
   3.8069923254969893`*^9, 3.80699234062353*^9}, 3.806992432831521*^9, {
   3.806992686613592*^9, 3.806992691651075*^9}, {3.806995633522934*^9, 
   3.806995659847814*^9}, 3.806995808061881*^9, 3.8069959840390587`*^9, {
   3.806996028413978*^9, 3.806996038772814*^9}, 3.8069961881797113`*^9, {
   3.806996635747764*^9, 3.8069966487295732`*^9}, {3.8069967427438097`*^9, 
   3.8069967462814627`*^9}, {3.806999443075963*^9, 3.806999458140993*^9}, {
   3.806999562399459*^9, 3.80699956549693*^9}, {3.807000036436331*^9, 
   3.807000039421719*^9}, {3.807000148325171*^9, 3.807000149342761*^9}, {
   3.807066592107397*^9, 3.8070665944408827`*^9}, {3.8071029250588017`*^9, 
   3.807102928292035*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"1e13ad2f-c60b-45e4-85ad-a0dd934ef7dc"],

Cell[BoxData[
 RowBox[{"velocities", "=", 
  RowBox[{"Take", "[", 
   RowBox[{
    RowBox[{"start", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{"p", "-", "1"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.807066619277648*^9, 3.807066647196302*^9}, {
  3.8071029318114433`*^9, 3.807102934516469*^9}, {3.807103688211383*^9, 
  3.807103691290572*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"736c06c6-4377-4374-b51f-73405ead4eab"],

Cell[CellGroupData[{

Cell["The system", "Subtitle",
 CellChangeTimes->{{3.807066076123295*^9, 
  3.807066088402566*^9}},ExpressionUUID->"bbfff0e9-22a8-467a-b950-\
6f04dcc607a8"],

Cell[BoxData[
 RowBox[{"m", "=", 
  RowBox[{"1", "/", "a"}]}]], "Input",
 CellChangeTimes->{{3.806291682717883*^9, 3.8062916877713547`*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"b06d9295-ca27-4ab2-8340-ec835bcaf9b8"],

Cell[CellGroupData[{

Cell["Building the matrix:", "Subsection",
 Evaluatable->False,
 CellChangeTimes->{{3.806321534497201*^9, 3.806321551590478*^9}, {
  3.8063215852569103`*^9, 3.8063215936670237`*^9}, {3.806322843603087*^9, 
  3.8063228549279537`*^9}},ExpressionUUID->"6b42ca05-c07e-449e-a6d7-\
130f6609c76d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"matrix", "=", 
   RowBox[{"2", 
    RowBox[{"IdentityMatrix", "[", 
     RowBox[{"p", "-", "1"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.806291321199651*^9, 3.806291337094067*^9}, 
   3.8062913759357977`*^9, 3.806297973359831*^9},
 CellLabel->"In[65]:=",ExpressionUUID->"10333d3d-26dc-40db-aa87-bbb3b0470516"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"matrix", "[", 
      RowBox[{"[", 
       RowBox[{"i", ",", 
        RowBox[{"i", "+", "1"}]}], "]"}], "]"}], "=", 
     RowBox[{"-", "1"}]}], ";", 
    RowBox[{
     RowBox[{"matrix", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"i", "+", "1"}], ",", "i"}], "]"}], "]"}], "=", 
     RowBox[{"-", "1"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", 
     RowBox[{"p", "-", "2"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.806291384455159*^9, 3.806291390788479*^9}, {
  3.806291444824774*^9, 3.806291481192861*^9}, {3.806291512611969*^9, 
  3.806291538344739*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"11a61519-2a5f-4e8e-9e6d-853bd23899ac"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"matrix", "[", 
     RowBox[{"[", 
      RowBox[{"2", "i"}], "]"}], "]"}], "=", 
    RowBox[{
     RowBox[{"matrix", "[", 
      RowBox[{"[", 
       RowBox[{"2", "i"}], "]"}], "]"}], "/", "m"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"p", "-", "1"}], ")"}], "/", "2"}]}], "}"}]}], "]"}]], "Input",\

 CellChangeTimes->{{3.806291589135777*^9, 3.806291660958935*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"a5328e35-edbd-4e03-9476-e351c38ce063"],

Cell[BoxData[
 RowBox[{"matrix", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.8062915581275177`*^9, 3.806291569406127*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"d12a3e59-120e-47b0-bdcc-ca9be78f685a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"p", ">", "20"}], ",", 
     RowBox[{"matrix", "=", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"matrix", "/.", 
         RowBox[{"a", "\[Rule]", 
          RowBox[{"1", "/", "100"}]}]}], ",", "precision"}], "]"}]}]}], "]"}],
    " ", ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{
   "symbolic", " ", "computation", " ", "gets", " ", "heavy", " ", "for", " ",
     "p", " ", "large"}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.820584566268334*^9, 3.820584637436946*^9}, 
   3.820585282331769*^9, {3.820659469837309*^9, 3.8206594873065853`*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"ccc1ac4c-2ffa-4af3-b961-e1f18a75512f"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Building the original right hand side:", "Subsection",
 Evaluatable->False,
 CellChangeTimes->{{3.806321534497201*^9, 3.806321551590478*^9}, {
   3.8063215852569103`*^9, 3.8063215936670237`*^9}, {3.806322843603087*^9, 
   3.806322887785487*^9}, 
   3.8063759197647963`*^9},ExpressionUUID->"8ab4e5e1-39b2-470c-9b32-\
ad2cd467e0a5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhsorg", "=", 
   RowBox[{"0", " ", 
    RowBox[{"Range", "[", 
     RowBox[{"p", "-", "1"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.806291732629045*^9, 3.806291738107195*^9}, {
   3.806291876745632*^9, 3.806291898924652*^9}, 3.806292209966312*^9},
 CellLabel->"In[70]:=",ExpressionUUID->"5202aed6-2abc-4886-b0bc-2a0e91fb197d"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"rhsorg", "[", 
      RowBox[{"[", "i", "]"}], "]"}], "=", 
     RowBox[{
      RowBox[{"rhsorg", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "+", 
      RowBox[{
       RowBox[{"q", "[", 
        RowBox[{"i", "+", "1"}], "]"}], "^", "2"}], "-", 
      RowBox[{"2", 
       RowBox[{"q", "[", "i", "]"}], "*", 
       RowBox[{"q", "[", 
        RowBox[{"i", "+", "1"}], "]"}]}]}]}], ";", 
    RowBox[{
     RowBox[{"rhsorg", "[", 
      RowBox[{"[", 
       RowBox[{"i", "+", "1"}], "]"}], "]"}], "=", 
     RowBox[{
      RowBox[{"rhsorg", "[", 
       RowBox[{"[", 
        RowBox[{"i", "+", "1"}], "]"}], "]"}], "-", 
      RowBox[{
       RowBox[{"q", "[", "i", "]"}], "^", "2"}], "+", 
      RowBox[{"2", 
       RowBox[{"q", "[", "i", "]"}], "*", 
       RowBox[{"q", "[", 
        RowBox[{"i", "+", "1"}], "]"}]}]}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", 
     RowBox[{"p", "-", "2"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.806291907355032*^9, 3.806291997652977*^9}, {
  3.80629206616156*^9, 3.8062920674008713`*^9}, {3.806292115472165*^9, 
  3.806292116119089*^9}, {3.8062923219774513`*^9, 3.8062923358004932`*^9}, {
  3.8062923743679934`*^9, 3.806292396135695*^9}, {3.80629243171983*^9, 
  3.806292502720512*^9}, {3.806292724363398*^9, 3.806292725521688*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"d7703aee-bab1-4335-b3a4-8a9c8ed53ca3"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"rhsorg", "[", 
     RowBox[{"[", 
      RowBox[{"2", "i"}], "]"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"rhsorg", "[", 
       RowBox[{"[", 
        RowBox[{"2", "i"}], "]"}], "]"}], "/", "m"}], "//", "Expand"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"p", "-", "1"}], ")"}], "/", "2"}]}], "}"}]}], "]"}]], "Input",\

 CellChangeTimes->{{3.806292233164419*^9, 3.8062922464594173`*^9}, {
  3.806292574773457*^9, 3.806292578875375*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"2b91267e-9856-4b46-be2c-6581bf0d0c1b"],

Cell[BoxData[
 RowBox[{"rhsorg", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.806292529117949*^9, 3.806292531924473*^9}, {
  3.8062938772297583`*^9, 3.806293881913232*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"ea3fc24c-60ce-4e84-953e-2c9fbcfb937f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"nRoot", "[", "x__", "]"}], ":=", 
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{"Root", "[", "x", "]"}], ",", "precision"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.806296633034543*^9, 3.806296679244923*^9}, {
  3.806381494667107*^9, 3.806381500428007*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"0e9f8818-9561-49dc-9f36-7acc90482ae8"],

Cell[BoxData[
 RowBox[{"list1", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Eigenvalues", "[", "matrix", "]"}], "/.", 
    RowBox[{"a", "\[Rule]", 
     RowBox[{"1", "/", "100"}]}]}], "//", "N"}]}]], "Input",
 CellChangeTimes->{{3.8205703571884317`*^9, 3.820570378887623*^9}, {
  3.8205847623990803`*^9, 3.820584765580798*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"104fd828-bca7-4c4d-b7ef-016cbaa007ea"],

Cell[BoxData[
 RowBox[{"list2", "=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Reverse", "[", 
      RowBox[{"Eigenvalues", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{".01", 
          RowBox[{"{", 
           RowBox[{"2", ",", 
            RowBox[{"2", 
             RowBox[{"(", 
              RowBox[{"Cos", "[", 
               RowBox[{"\[Pi]", " ", 
                RowBox[{"j", "/", "p"}]}], "]"}], ")"}]}]}], "}"}]}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{"Cos", "[", 
              RowBox[{"\[Pi]", " ", 
               RowBox[{"j", "/", "p"}]}], "]"}], ")"}]}], ",", "2"}], "}"}]}],
         "}"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"p", "-", "1"}], ")"}], "/", "2"}]}], "}"}]}], "]"}], "//", 
   "Flatten"}]}]], "Input",
 CellChangeTimes->{{3.806737060679804*^9, 3.806737076218487*^9}, {
  3.806737962659568*^9, 3.8067379746580677`*^9}, {3.806738889637219*^9, 
  3.80673889335664*^9}, {3.806809933617807*^9, 3.806809945637282*^9}, {
  3.806809995432076*^9, 3.806810006612749*^9}, {3.82075670281509*^9, 
  3.8207567103306913`*^9}, {3.820756747827113*^9, 3.820756755527219*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"fd754d96-19e8-49f8-8138-bcde1681b701"],

Cell[BoxData[
 RowBox[{"order", "=", 
  RowBox[{"Permute", "[", 
   RowBox[{
    RowBox[{"Permute", "[", 
     RowBox[{
      RowBox[{"Range", "[", 
       RowBox[{"p", "-", "1"}], "]"}], ",", 
      RowBox[{"InversePermutation", "[", 
       RowBox[{"FindPermutation", "[", "list1", "]"}], "]"}]}], "]"}], ",", 
    RowBox[{"FindPermutation", "[", "list2", "]"}]}], "]"}]}]], "Input",
 CellLabel->"In[77]:=",ExpressionUUID->"c9cb1c3a-b938-46fd-a892-3198c3f057ca"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"list1", "[", 
    RowBox[{"[", "order", "]"}], "]"}], "-", "list2"}], "//", 
  "Chop"}]], "Input",
 CellChangeTimes->{{3.820580768121764*^9, 3.8205807931229362`*^9}, {
  3.820580847851857*^9, 3.820580875562092*^9}, {3.820582539856234*^9, 
  3.820582543213887*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"6d02448f-4c87-4070-886f-6a749753007e"],

Cell["The frequencies:", "Text",
 CellChangeTimes->{{3.807155501793165*^9, 3.807155529695763*^9}, {
  3.807155728184783*^9, 3.807155755165484*^9}, {3.80715579021597*^9, 
  3.807155825823841*^9}, {3.811214926410918*^9, 3.811215168954999*^9}, {
  3.811215232993631*^9, 3.811215239804798*^9}, {3.811215474885337*^9, 
  3.8112155049960213`*^9}, {3.820581005153113*^9, 
  3.820581012695685*^9}},ExpressionUUID->"d5b747c4-e1b5-4a68-8b8e-\
bbf3c30b89c9"],

Cell[BoxData[
 RowBox[{"Sqrt", "[", "list2", "]"}]], "Input",
 CellChangeTimes->{{3.806803938890972*^9, 3.8068039457324753`*^9}, {
  3.820580940148218*^9, 3.820580945433696*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"64170dfa-17f2-4bc1-b194-0bbc3f75a5a2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"roweig", "=", 
    RowBox[{
     RowBox[{"Eigenvectors", "[", "matrix", "]"}], "[", 
     RowBox[{"[", "order", "]"}], "]"}]}], ";"}], " "}]], "Input",
 CellChangeTimes->{
  3.806294354588423*^9, {3.806296800549539*^9, 3.8062968097309523`*^9}, {
   3.806296852535904*^9, 3.806296855273241*^9}, {3.8063328089115257`*^9, 
   3.8063328105811872`*^9}, {3.806726786980852*^9, 3.8067267924545403`*^9}, 
   3.806837416741159*^9, {3.8205655899649467`*^9, 3.820565596338338*^9}, {
   3.8205848572845078`*^9, 3.820584861146002*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"94ff872b-931c-4450-8267-dacbca082cf5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rescale", "=", 
   RowBox[{"DiagonalMatrix", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"EvenQ", "[", "i", "]"}], ",", "a", ",", "1"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"p", "-", "1"}]}], "}"}]}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.810379651688311*^9, 3.8103797380918217`*^9}, 
   3.810381261120257*^9},
 CellLabel->"In[81]:=",ExpressionUUID->"e26cac19-05db-420c-b713-9ba6384777fa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Min", "/@", 
       RowBox[{"(", 
        RowBox[{"roweig", "/.", 
         RowBox[{"a", "\[Rule]", 
          RowBox[{"1", "/", "100"}]}]}], ")"}]}], ",", 
      RowBox[{"Max", "/@", 
       RowBox[{"(", 
        RowBox[{"roweig", "/.", 
         RowBox[{"a", "\[Rule]", 
          RowBox[{"1", "/", "100"}]}]}], ")"}]}]}], "}"}], ",", "2"}], "]"}], 
  "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.820581930592957*^9, 3.820581936513031*^9}, {
   3.820585169663669*^9, 3.820585247366291*^9}, 3.820585338414896*^9},
 CellLabel->"In[82]:=",ExpressionUUID->"94da87a2-a7d5-4c56-92e0-0c3a12db4361"],

Cell[BoxData[
 RowBox[{
  RowBox[{"eig", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Transpose", "[", "roweig", "]"}], ".", "rescale"}], "/.", 
     RowBox[{"Root", "\[Rule]", "nRoot"}]}], "//", "Simplify"}]}], 
  ";"}]], "Input",
 CellLabel->"In[83]:=",ExpressionUUID->"b9e76b6f-f64f-47e2-a945-da9ae2e8ae4e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Det", "[", 
   RowBox[{"Limit", "[", 
    RowBox[{"eig", ",", 
     RowBox[{"a", "\[Rule]", "0"}]}], "]"}], "]"}], "//", "N"}]], "Input",
 CellLabel->"In[84]:=",ExpressionUUID->"1698d456-fc34-4f70-9633-f6c9813aa9ec"],

Cell[BoxData[
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"p", ">", "20"}], ",", " ", "Null", ",", 
    RowBox[{"roweig", "=", 
     RowBox[{
      RowBox[{"rescale", ".", "roweig"}], "/.", 
      RowBox[{"a", "\[Rule]", 
       RowBox[{"1", "/", "100"}]}]}]}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.820582001713604*^9, 3.820582030069745*^9}, {
  3.820582085210573*^9, 3.820582106649199*^9}, {3.820659663103093*^9, 
  3.820659703597316*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"ca56f336-675a-4121-81ba-59340cf24fcd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Min", "/@", "roweig"}], ",", 
      RowBox[{"Max", "/@", "roweig"}]}], "}"}], ",", "2"}], "]"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.820581930592957*^9, 3.820581936513031*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"ee65bff8-2777-4a16-9a21-ddcdd83903a2"],

Cell[BoxData[
 RowBox[{"Max", "[", 
  RowBox[{
   RowBox[{"%", "[", 
    RowBox[{"[", "2", "]"}], "]"}], "-", 
   RowBox[{"%", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.820651109476274*^9, 3.820651142753532*^9}, {
  3.820651198239485*^9, 3.820651276131814*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"00c053e7-d63e-438d-87ee-fc242751e9b7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"eig", "=", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"Transpose", "[", "roweig", "]"}], ",", "precision"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.820581086377089*^9, 3.820581158702051*^9}, {
  3.820581263517593*^9, 3.8205813336046753`*^9}, {3.820581375037087*^9, 
  3.820581414899534*^9}, {3.820581462249755*^9, 3.820581463279704*^9}, {
  3.82058150198377*^9, 3.82058155788271*^9}, {3.820581590599147*^9, 
  3.820581594933474*^9}, {3.820581777026391*^9, 3.820581797999515*^9}, {
  3.820581920559576*^9, 3.8205819227059727`*^9}, {3.82058243426149*^9, 
  3.820582461497017*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"7b259a4f-7ca6-4c66-9a4a-dacf7e281157"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Det", "[", "eig", "]"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.820569595836561*^9, 3.8205696138344*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"8db1e780-1e29-4741-bfd4-73bdbaa19cfd"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "[", "1", "]"}], ",", 
     RowBox[{"x", "[", "2", "]"}], ",", 
     RowBox[{"x", "[", "3", "]"}], ",", 
     RowBox[{"x", "[", "4", "]"}], ",", 
     RowBox[{"x", "[", "5", "]"}], ",", 
     RowBox[{"x", "[", "6", "]"}], ",", 
     RowBox[{"x", "[", "7", "]"}], ",", 
     RowBox[{"x", "[", "8", "]"}], ",", 
     RowBox[{"x", "[", "9", "]"}], ",", 
     RowBox[{"x", "[", "10", "]"}], ",", 
     RowBox[{"x", "[", "11", "]"}], ",", 
     RowBox[{"x", "[", "12", "]"}], ",", 
     RowBox[{"x", "[", "13", "]"}], ",", 
     RowBox[{"x", "[", "14", "]"}], ",", 
     RowBox[{"x", "[", "15", "]"}], ",", 
     RowBox[{"x", "[", "16", "]"}], ",", 
     RowBox[{"x", "[", "17", "]"}], ",", 
     RowBox[{"x", "[", "18", "]"}], ",", 
     RowBox[{"x", "[", "19", "]"}], ",", 
     RowBox[{"x", "[", "20", "]"}], ",", 
     RowBox[{"x", "[", "21", "]"}], ",", 
     RowBox[{"x", "[", "22", "]"}], ",", 
     RowBox[{"x", "[", "23", "]"}], ",", 
     RowBox[{"x", "[", "24", "]"}], ",", 
     RowBox[{"x", "[", "25", "]"}], ",", 
     RowBox[{"x", "[", "26", "]"}], ",", 
     RowBox[{"x", "[", "27", "]"}], ",", 
     RowBox[{"x", "[", "28", "]"}], ",", 
     RowBox[{"x", "[", "29", "]"}], ",", 
     RowBox[{"x", "[", "30", "]"}], ",", 
     RowBox[{"x", "[", "31", "]"}], ",", 
     RowBox[{"x", "[", "32", "]"}], ",", 
     RowBox[{"x", "[", "33", "]"}], ",", 
     RowBox[{"x", "[", "34", "]"}], ",", 
     RowBox[{"x", "[", "35", "]"}], ",", 
     RowBox[{"x", "[", "36", "]"}], ",", 
     RowBox[{"x", "[", "37", "]"}], ",", 
     RowBox[{"x", "[", "38", "]"}], ",", 
     RowBox[{"x", "[", "39", "]"}], ",", 
     RowBox[{"x", "[", "40", "]"}], ",", 
     RowBox[{"x", "[", "41", "]"}], ",", 
     RowBox[{"x", "[", "42", "]"}], ",", 
     RowBox[{"x", "[", "43", "]"}], ",", 
     RowBox[{"x", "[", "44", "]"}], ",", 
     RowBox[{"x", "[", "45", "]"}], ",", 
     RowBox[{"x", "[", "46", "]"}], ",", 
     RowBox[{"x", "[", "47", "]"}], ",", 
     RowBox[{"x", "[", "48", "]"}], ",", 
     RowBox[{"x", "[", "49", "]"}], ",", 
     RowBox[{"x", "[", "50", "]"}]}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x1", "[", "t", "]"}], ",", 
     RowBox[{"x2", "[", "t", "]"}], ",", 
     RowBox[{"x3", "[", "t", "]"}], ",", 
     RowBox[{"x4", "[", "t", "]"}], ",", 
     RowBox[{"x5", "[", "t", "]"}], ",", 
     RowBox[{"x6", "[", "t", "]"}], ",", 
     RowBox[{"x7", "[", "t", "]"}], ",", 
     RowBox[{"x8", "[", "t", "]"}], ",", 
     RowBox[{"x9", "[", "t", "]"}], ",", 
     RowBox[{"x10", "[", "t", "]"}], ",", 
     RowBox[{"x11", "[", "t", "]"}], ",", 
     RowBox[{"x12", "[", "t", "]"}], ",", 
     RowBox[{"x13", "[", "t", "]"}], ",", 
     RowBox[{"x14", "[", "t", "]"}], ",", 
     RowBox[{"x15", "[", "t", "]"}], ",", 
     RowBox[{"x16", "[", "t", "]"}], ",", 
     RowBox[{"x17", "[", "t", "]"}], ",", 
     RowBox[{"x18", "[", "t", "]"}], ",", 
     RowBox[{"x19", "[", "t", "]"}], ",", 
     RowBox[{"x20", "[", "t", "]"}], ",", 
     RowBox[{"x21", "[", "t", "]"}], ",", 
     RowBox[{"x22", "[", "t", "]"}], ",", 
     RowBox[{"x23", "[", "t", "]"}], ",", 
     RowBox[{"x24", "[", "t", "]"}], ",", 
     RowBox[{"x25", "[", "t", "]"}], ",", 
     RowBox[{"x26", "[", "t", "]"}], ",", 
     RowBox[{"x27", "[", "t", "]"}], ",", 
     RowBox[{"x28", "[", "t", "]"}], ",", 
     RowBox[{"x29", "[", "t", "]"}], ",", 
     RowBox[{"x30", "[", "t", "]"}], ",", 
     RowBox[{"x31", "[", "t", "]"}], ",", 
     RowBox[{"x32", "[", "t", "]"}], ",", 
     RowBox[{"x33", "[", "t", "]"}], ",", 
     RowBox[{"x34", "[", "t", "]"}], ",", 
     RowBox[{"x35", "[", "t", "]"}], ",", 
     RowBox[{"x36", "[", "t", "]"}], ",", 
     RowBox[{"x37", "[", "t", "]"}], ",", 
     RowBox[{"x38", "[", "t", "]"}], ",", 
     RowBox[{"x39", "[", "t", "]"}], ",", 
     RowBox[{"x40", "[", "t", "]"}], ",", 
     RowBox[{"x41", "[", "t", "]"}], ",", 
     RowBox[{"x42", "[", "t", "]"}], ",", 
     RowBox[{"x43", "[", "t", "]"}], ",", 
     RowBox[{"x44", "[", "t", "]"}], ",", 
     RowBox[{"x45", "[", "t", "]"}], ",", 
     RowBox[{"x46", "[", "t", "]"}], ",", 
     RowBox[{"x47", "[", "t", "]"}], ",", 
     RowBox[{"x48", "[", "t", "]"}], ",", 
     RowBox[{"x49", "[", "t", "]"}], ",", 
     RowBox[{"x50", "[", "t", "]"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.807070778559548*^9, 3.807070779852416*^9}, {
   3.807070876768155*^9, 3.8070708941358757`*^9}, 3.807070989893334*^9, {
   3.8103827484199944`*^9, 3.810383017566917*^9}, {3.810383059372966*^9, 
   3.8103830636812067`*^9}, {3.810383116388431*^9, 3.8103831375273046`*^9}, 
   3.8104363274398203`*^9, 3.810436474213142*^9, {3.810436577243389*^9, 
   3.810436605071372*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"83b05c68-d176-45ee-91c3-77979f93fd91"],

Cell[BoxData[
 RowBox[{"xvec", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"x", "[", "i", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", 
      RowBox[{"p", "-", "1"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.806294721154292*^9, 3.806294744181572*^9}},
 CellLabel->"In[91]:=",ExpressionUUID->"a4375807-3d7c-49a9-8a82-17145ac7ef53"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"qx", "[", "i", "]"}], "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"eig", "/.", 
         RowBox[{"a", "\[Rule]", 
          RowBox[{"N", "[", 
           RowBox[{
            RowBox[{"1", "/", "100"}], ",", "precision"}], "]"}]}]}], ")"}], 
       ".", "xvec"}], ")"}], "[", 
     RowBox[{"[", "i", "]"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", 
     RowBox[{"p", "-", "1"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.806294763844483*^9, 3.806294811473145*^9}, {
   3.806333546526045*^9, 3.8063335775962963`*^9}, {3.806466855803975*^9, 
   3.806466858263163*^9}, 3.8066699932234983`*^9},
 CellLabel->"In[92]:=",ExpressionUUID->"4857be06-762f-4918-9588-1e39a41ab36c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhs", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Inverse", "[", 
         RowBox[{"eig", "/.", 
          RowBox[{"a", "\[Rule]", 
           RowBox[{"N", "[", 
            RowBox[{
             RowBox[{"1", "/", "100"}], ",", "precision"}], "]"}]}]}], "]"}], 
        ".", "rhsorg"}], "/.", 
       RowBox[{"a", "\[Rule]", 
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{"1", "/", "100"}], ",", "precision"}], "]"}]}]}], "/.", 
      RowBox[{"q", "\[Rule]", "qx"}]}], "//", "Expand"}], "//", "Chop"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.806294818194162*^9, 3.80629485420295*^9}, {
   3.806294900022184*^9, 3.806294935088944*^9}, {3.806320397635832*^9, 
   3.806320404881723*^9}, {3.806323377307885*^9, 3.8063233798317213`*^9}, {
   3.806333074253008*^9, 3.806333097733947*^9}, 3.806333265357225*^9, {
   3.8063760929167147`*^9, 3.8063760966029787`*^9}, {3.8064668625469522`*^9, 
   3.8064668714776163`*^9}, {3.806546916751329*^9, 3.8065469251006403`*^9}, {
   3.806577224134609*^9, 3.806577292114064*^9}, 3.806577340821048*^9, {
   3.8065774306974173`*^9, 3.806577475825654*^9}, 3.806577508790513*^9, {
   3.806670004423275*^9, 3.806670011350491*^9}, 3.806837432815453*^9},
 CellLabel->"In[93]:=",ExpressionUUID->"189e4820-b982-4b1e-b259-a4fac4aa115d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NumberForm", "[", 
   RowBox[{"rhs", ",", "2"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.81373241166542*^9, 3.813732435617049*^9}, {
   3.813732506705271*^9, 3.813732530339575*^9}, {3.813732621369138*^9, 
   3.8137326377488728`*^9}, 3.813733335572954*^9},
 CellLabel->"In[94]:=",ExpressionUUID->"d2b3a82b-a30d-44f0-a6c3-6df64697097a"],

Cell[BoxData[
 RowBox[{"Length", "/@", "%"}]], "Input",
 CellChangeTimes->{{3.81373258293285*^9, 3.8137325985450163`*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"5dce725e-2a60-489e-aa6c-089c2ca310cf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"D", "[", 
    RowBox[{"xvec", ",", "t"}], "]"}], ")"}], "/.", 
  RowBox[{"t", "\[Rule]", "0"}]}]], "Input",
 CellChangeTimes->{{3.8069905721016083`*^9, 3.806990640922605*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"53dfbb4b-d24c-41db-975b-2f0f75a3f05a"],

Cell[BoxData[
 RowBox[{"D", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x1", "[", "t", "]"}], ",", 
     RowBox[{"x2", "[", "t", "]"}], ",", 
     RowBox[{"x3", "[", "t", "]"}], ",", 
     RowBox[{"x4", "[", "t", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.806980567244179*^9, 3.806980625864749*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"77c357af-791b-4b01-823f-a49d50bf66c9"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Solving", "Subtitle",
 CellChangeTimes->{{3.807066526038686*^9, 
  3.807066548417859*^9}},ExpressionUUID->"8459cb91-a5d4-4658-90fd-\
e7c9a54c2c61"],

Cell[BoxData["p"], "Input",
 CellChangeTimes->{3.8069897821039753`*^9},
 CellLabel->"In[98]:=",ExpressionUUID->"1f2f04cc-56ef-49f6-b1e5-65e12e1372d1"],

Cell[BoxData[
 RowBox[{"sol", "=", 
  RowBox[{"NDSolve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"Evaluate", "[", "xvec", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"t", ",", "2"}], "}"}]}], "]"}], "+", 
       RowBox[{"Evaluate", "[", 
        RowBox[{"Expand", "[", 
         RowBox[{
          RowBox[{"DiagonalMatrix", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Eigenvalues", "[", "matrix", "]"}], "[", 
             RowBox[{"[", "order", "]"}], "]"}], "/.", 
            RowBox[{"a", "\[Rule]", 
             RowBox[{"1", "/", "100"}]}]}], "]"}], ".", 
          RowBox[{"Evaluate", "[", "xvec", "]"}]}], "]"}], "]"}]}], 
      "\[Equal]", 
      RowBox[{"Evaluate", "[", 
       RowBox[{"Expand", "[", 
        RowBox[{
         RowBox[{"alpha", " ", "rhs"}], "/.", 
         RowBox[{"a", "\[Rule]", 
          RowBox[{"1", "/", "100"}]}]}], "]"}], "]"}]}], "&&", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"D", "[", 
          RowBox[{"xvec", ",", "t"}], "]"}], ")"}], "/.", 
        RowBox[{"t", "\[Rule]", "0"}]}], ")"}], "\[Equal]", "velocities"}], "&&", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"xvec", "/.", 
        RowBox[{"t", "\[Rule]", "0"}]}], ")"}], "\[Equal]", "initial"}]}], 
    ",", 
    RowBox[{"Evaluate", "[", "xvec", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "endtime"}], "}"}], ",", 
    RowBox[{"AccuracyGoal", "\[Rule]", "10"}], ",", 
    RowBox[{"PrecisionGoal", "\[Rule]", "10"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.806980640114479*^9, 3.8069806578617496`*^9}, {
   3.806980723652686*^9, 3.80698073368305*^9}, {3.806980802166306*^9, 
   3.806980841986326*^9}, {3.806980908964621*^9, 3.806981104224588*^9}, {
   3.806981157129561*^9, 3.806981193734313*^9}, {3.8069812878411427`*^9, 
   3.806981295072246*^9}, {3.806981342361927*^9, 3.8069813514363813`*^9}, {
   3.806981398813595*^9, 3.8069813996504097`*^9}, {3.806981541282967*^9, 
   3.806981567016666*^9}, {3.806981607297531*^9, 3.806981633183535*^9}, 
   3.8069816807341623`*^9, 3.806981761283287*^9, {3.806981835885778*^9, 
   3.8069818380208263`*^9}, {3.806981889693385*^9, 3.806981891564897*^9}, {
   3.806982014569818*^9, 3.806982016440576*^9}, {3.806982257666795*^9, 
   3.8069822640241213`*^9}, {3.806982424586813*^9, 3.806982452493376*^9}, {
   3.806982531768012*^9, 3.806982575107942*^9}, {3.806982808019744*^9, 
   3.8069828548431187`*^9}, {3.806982960584179*^9, 3.806982971558618*^9}, {
   3.806984491054872*^9, 3.806984502828588*^9}, {3.806984918903716*^9, 
   3.806984956805808*^9}, {3.806985011046597*^9, 3.8069850332837687`*^9}, {
   3.8069851146457767`*^9, 3.8069851292231693`*^9}, {3.8069852019317617`*^9, 
   3.806985203109376*^9}, {3.8069858668060417`*^9, 3.806985872139624*^9}, {
   3.806986072948777*^9, 3.8069861545044394`*^9}, {3.8069903451737347`*^9, 
   3.806990356155781*^9}, 3.806990386216771*^9, {3.806990424636818*^9, 
   3.806990554575487*^9}, {3.806990681948148*^9, 3.806990716546297*^9}, {
   3.806990750015422*^9, 3.806990954449875*^9}, 3.806991036721138*^9, {
   3.806991090213472*^9, 3.80699109188305*^9}, {3.8069911428660793`*^9, 
   3.806991143680209*^9}, {3.806991243768993*^9, 3.806991245287801*^9}, {
   3.806992033178287*^9, 3.8069920385530243`*^9}, {3.8069963531668043`*^9, 
   3.806996405805101*^9}, 3.806996710505576*^9, {3.806996789489077*^9, 
   3.806996790509035*^9}, {3.8069993877421*^9, 3.8069994327468576`*^9}, {
   3.8070003046948853`*^9, 3.80700030573319*^9}, {3.807066678806115*^9, 
   3.807066687900042*^9}, {3.807066937014718*^9, 3.807066945323287*^9}, {
   3.809248690304391*^9, 3.809248692013142*^9}, {3.809248722827792*^9, 
   3.809248890870083*^9}, {3.809248935184849*^9, 3.809249011808464*^9}, {
   3.8092498845018663`*^9, 3.8092498911945333`*^9}, {3.8092508844096737`*^9, 
   3.80925088757021*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"0cd96099-18fb-4e92-8ad1-92a1f5488bbe"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Plotting", "Subtitle",
 CellChangeTimes->{{3.807066526038686*^9, 3.807066548417859*^9}, {
  3.807067347335628*^9, 
  3.8070673558236427`*^9}},ExpressionUUID->"d3da762a-3d27-4be3-8ef5-\
a3c6b5af813e"],

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"Evaluate", "[", 
      RowBox[{
       RowBox[{"x", "[", "i", "]"}], "/.", "sol"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", 
       RowBox[{".8", "endtime"}], ",", "endtime"}], "}"}], ",", 
     RowBox[{"PlotStyle", "->", "Automatic"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQAGIQnTZXOiQ99o1jQHJpPIjWbtubCaKNPjrngGgHI9mv
eUBaiLOVOR9IW5wM4QDRX5mywLRIpqAIiJZIXCEKoo/MylMF0Z/2T7QE0Vyf
LtmC6GxGJjsQzcFX6AKiW1iCIkC039u7+SB6x0KuQhBtJXGpFERXcLqVg+gp
h710K0HyjgvBNNfafVYgmtuFyQZEb/O2SwTRE2KvpoHoh6YFeSA6Y0INmL4l
N1twIpBenBEiDKIZLII0QfSD1DQwXbJigT6IXpASagiiPXr/mYPogCoPCxBt
d8rFAURrqH93AtE8DKH+O5PfOE5daRYAonebX35mmvrGkeXoipcgOmG/+XsQ
PaerDkz/bZktZgakl6SKioPoAw5bOgKAdFXurk4QDQAVb7AB
  "],
 CellLabel->
  "In[100]:=",ExpressionUUID->"a661b32e-e690-4074-8159-f2ee213e6916"],

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"Evaluate", "[", 
      RowBox[{
       RowBox[{"x", "[", "i", "]"}], "/.", "sol"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", 
       RowBox[{".8", "endtime"}], ",", "endtime"}], "}"}], ",", 
     RowBox[{"PlotStyle", "->", "Automatic"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", 
     RowBox[{"p", "-", "1"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQB2IQnTZXOiQ99o1jQHJpPIjWbtubCaKNPjrngGgHI9mv
eUBaiLOVOR9IW5wM4QDRX5mywLRIpqAIiJZIXCEKoo/MylMF0Z/2T7QE0Vyf
LtmC6GxGJjsQzcFX6AKiW1iCIkC039u7+SB6x0KuQhBtJXGpFERXcLqVg+gp
h710K0HyjgvBNNfafVYgmtuFyQZEb/O2SwTRE2KvpoHoh6YFeSA6Y0INmL4l
N1twIpBenBEiDKIZLII0QfSD1DQwXbJigT6IXpASagiiPXr/mYPogCoPCxBt
d8rFAURrqH93AtE8DKH+O5PfOE5daRYAonebX35mmvrGkeXoipcgetIzxw8g
eu7aKDBtGbysJwBIl6YeANMAWdao7A==
  "],
 CellLabel->
  "In[101]:=",ExpressionUUID->"cbbb3bcf-0fe5-4a5f-90c3-a96d38816350"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"Evaluate", "[", 
       RowBox[{
        RowBox[{"x", "[", "i", "]"}], "/.", "sol"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "0", ",", "endtime"}], "}"}], ",", 
      RowBox[{"PlotStyle", "->", "Automatic"}]}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", 
     RowBox[{"p", "-", "1"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8069996394607887`*^9, 3.806999723142304*^9}, {
   3.8069997808299723`*^9, 3.806999806193522*^9}, {3.806999838753008*^9, 
   3.806999852959803*^9}, 3.806999957305737*^9, {3.8069999982869663`*^9, 
   3.8069999995604277`*^9}, 3.8070000739883537`*^9, {3.8070002731437893`*^9, 
   3.807000288943397*^9}, {3.807000331094005*^9, 3.8070003320924597`*^9}, 
   3.807000625269484*^9, {3.80706714555871*^9, 3.807067154296945*^9}, 
   3.8070683487854967`*^9, 3.807103086831637*^9, {3.809248512642373*^9, 
   3.809248529304686*^9}, {3.81115979896286*^9, 3.811159799748304*^9}, {
   3.811159951559203*^9, 3.811159952333115*^9}, {3.81116003881247*^9, 
   3.811160040559515*^9}, {3.811160138945058*^9, 3.811160176011688*^9}, {
   3.811160265763241*^9, 3.8111602749281178`*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"bf7be8bd-1927-4fe1-9ca2-8f4de9b16797"],

Cell[BoxData[
 RowBox[{"pic", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"Evaluate", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"x4", "[", "t", "]"}], ",", 
        RowBox[{"x3", "[", "t", "]"}], ",", 
        RowBox[{"x2", "[", "t", "]"}], ",", 
        RowBox[{"x1", "[", "t", "]"}]}], "}"}], "/.", "sol"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "0", ",", "318"}], "}"}], ",", 
    RowBox[{"PlotStyle", "->", "Automatic"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
    RowBox[{"PlotPoints", "\[Rule]", "50"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.806981988107235*^9, 3.806981995659667*^9}, {
   3.8069820403915253`*^9, 3.8069821473594217`*^9}, {3.806982585813231*^9, 
   3.806982588636243*^9}, 3.806982691614806*^9, {3.806983003993884*^9, 
   3.8069830294656477`*^9}, 3.806983065176724*^9, {3.806983187053905*^9, 
   3.8069831894996433`*^9}, {3.806983666552247*^9, 3.806983690445201*^9}, {
   3.806983777047422*^9, 3.806983804718667*^9}, {3.806983864904873*^9, 
   3.806983894365693*^9}, 3.806983938662547*^9, {3.80698397040324*^9, 
   3.806984005699161*^9}, {3.80698405661825*^9, 3.80698406612803*^9}, {
   3.806991392630584*^9, 3.806991396228033*^9}, {3.8069915056857767`*^9, 
   3.806991548896758*^9}, {3.806999511977079*^9, 3.806999513255918*^9}, 
   3.807000246279388*^9, {3.807068274415222*^9, 3.807068291076935*^9}, {
   3.8070683844799223`*^9, 3.807068396417204*^9}, {3.807083241864064*^9, 
   3.8070833008498793`*^9}, {3.809248560466894*^9, 3.809248564438705*^9}, {
   3.809250573817251*^9, 3.809250574592451*^9}, {3.8110883058567142`*^9, 
   3.8110883271732607`*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"69c785f6-fac7-487e-8878-36bf9089cada"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Export", "[", 
   RowBox[{"\"\<test4.gif\>\"", ",", "pic4"}], "]"}], "*)"}]], "Input",
 CellChangeTimes->{{3.806983225477203*^9, 3.806983229578041*^9}, {
   3.806983263065114*^9, 3.8069832686232862`*^9}, {3.806983304561213*^9, 
   3.80698330895043*^9}, {3.8069833391763906`*^9, 3.806983354805916*^9}, 
   3.806983919694721*^9, {3.8069840772890244`*^9, 3.806984078278822*^9}, {
   3.80698532835721*^9, 3.806985333083486*^9}, {3.8069968916701107`*^9, 
   3.806996901982682*^9}, {3.806999882768807*^9, 3.806999886297532*^9}},
 CellLabel->
  "In[104]:=",ExpressionUUID->"40110a34-4490-4521-a9ed-9d6c68bcd822"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Interaction", "Subtitle",
 CellChangeTimes->{{3.807066526038686*^9, 3.807066548417859*^9}, {
  3.81121477732344*^9, 
  3.811214842748103*^9}},ExpressionUUID->"02219ae8-d649-4dd8-b7c3-\
1f32fc9a82a2"],

Cell["The acoustic/optical pairs organize themselves like this", "Text",
 CellChangeTimes->{{3.807155501793165*^9, 3.807155529695763*^9}, {
  3.807155728184783*^9, 3.807155755165484*^9}, {3.80715579021597*^9, 
  3.807155825823841*^9}},ExpressionUUID->"15d0f294-f85f-4de0-ac7f-\
3718ab5b0828"],

Cell[BoxData[
 RowBox[{"FindPermutation", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{
         RowBox[{"2", "i"}], "-", "1"}], "]"}], "+", 
       RowBox[{"x", "[", 
        RowBox[{"2", "i"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"p", "-", "1"}], ")"}], "/", "2"}]}], "}"}]}], "]"}], "/.", 
    
    RowBox[{
     RowBox[{"x_", "[", "t", "]"}], "\[Rule]", "x"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"rhs", "/.", 
       RowBox[{
        RowBox[{"a_", "*", 
         RowBox[{
          RowBox[{"x_", "[", "t", "]"}], "^", "2"}]}], "\[Rule]", "x"}]}], "/.", 
      RowBox[{
       RowBox[{"x_", "[", "t", "]"}], "\[Rule]", "0"}]}], ")"}], "[", 
    RowBox[{"[", 
     RowBox[{"2", 
      RowBox[{"Range", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"p", "-", "1"}], ")"}], "/", "2"}], "]"}]}], "]"}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8071536784511423`*^9, 3.8071537145464497`*^9}, {
  3.8071559459013968`*^9, 3.8071559581750517`*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"a7b696f8-c203-4cc4-8510-85b88eaa7964"],

Cell["\<\
This tells where the squares end up. Both x_{2i-1}^2 and x_{2i}^2 occur at \
the equation for x_{2j}, for exactly one j.\
\>", "Text",
 CellChangeTimes->{{3.807155501793165*^9, 3.807155529695763*^9}, {
  3.807155728184783*^9, 3.807155755165484*^9}, {3.80715579021597*^9, 
  3.807155825823841*^9}, {3.811214926410918*^9, 3.811215168954999*^9}, {
  3.811215232993631*^9, 
  3.811215239804798*^9}},ExpressionUUID->"cf6f6505-de8b-4f6b-aa18-\
059a9a03d560"],

Cell[BoxData[
 RowBox[{"FindPermutation", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{
         RowBox[{"2", "i"}], "-", "1"}], "]"}], "+", 
       RowBox[{"x", "[", 
        RowBox[{"2", "i"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"p", "-", "1"}], ")"}], "/", "2"}]}], "}"}]}], "]"}], "/.", 
    
    RowBox[{
     RowBox[{"x_", "[", "t", "]"}], "\[Rule]", "x"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"rhs", "/.", 
       RowBox[{
        RowBox[{"a_", "*", 
         RowBox[{
          RowBox[{"x_", "[", "t", "]"}], "^", "2"}]}], "\[Rule]", "x"}]}], "/.", 
      RowBox[{
       RowBox[{"x_", "[", "t", "]"}], "\[Rule]", "0"}]}], ")"}], "[", 
    RowBox[{"[", 
     RowBox[{
      RowBox[{"2", 
       RowBox[{"Range", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"p", "-", "1"}], ")"}], "/", "2"}], "]"}]}], "-", "1"}], 
     "]"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8071536784511423`*^9, 3.8071537145464497`*^9}, {
  3.8071559459013968`*^9, 3.8071559581750517`*^9}, {3.811145197499653*^9, 
  3.811145198570076*^9}},
 CellLabel->
  "In[106]:=",ExpressionUUID->"25a73ff1-9eae-4f4b-82b2-8efb73ad6af7"],

Cell["\<\
 Both x_{2i-1}^2 and x_{2i}^2 occur at the equation for x_{2j-1}, for exactly \
one j.\
\>", "Text",
 CellChangeTimes->{{3.807155501793165*^9, 3.807155529695763*^9}, {
  3.807155728184783*^9, 3.807155755165484*^9}, {3.80715579021597*^9, 
  3.807155825823841*^9}, {3.811214926410918*^9, 3.811215168954999*^9}, {
  3.811215232993631*^9, 3.811215239804798*^9}, {3.8112152829442472`*^9, 
  3.811215294085713*^9}},ExpressionUUID->"bd1590b5-ee6a-46f1-8f63-\
85cd396b8b2c"],

Cell[BoxData[
 RowBox[{"%", "\[Equal]", "%%"}]], "Input",
 CellChangeTimes->{{3.8111515736301126`*^9, 3.8111515767949333`*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"1dc4065b-5a13-43b6-86c1-f44c15c215f3"],

Cell["Same j.", "Text",
 CellChangeTimes->{{3.807155501793165*^9, 3.807155529695763*^9}, {
  3.807155728184783*^9, 3.807155755165484*^9}, {3.80715579021597*^9, 
  3.807155825823841*^9}, {3.811214926410918*^9, 3.811215168954999*^9}, {
  3.811215232993631*^9, 3.811215239804798*^9}, {3.8112152829442472`*^9, 
  3.811215294085713*^9}, {3.811215350563532*^9, 
  3.8112153523565607`*^9}},ExpressionUUID->"3de025c8-1216-43a4-ac9f-\
6c8d0df4cdea"]
}, Open  ]],

Cell[CellGroupData[{

Cell["From x back to q.", "Subtitle",
 CellChangeTimes->{{3.807066526038686*^9, 3.807066548417859*^9}, {
  3.81121477732344*^9, 3.811214842748103*^9}, {3.811215380210826*^9, 
  3.811215397195369*^9}, {3.8112157642996387`*^9, 
  3.8112157667315607`*^9}},ExpressionUUID->"c16f29f7-d830-4f05-ab37-\
500ff91d1560"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"qx", "[", "i", "]"}], "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"eig", "/.", 
         RowBox[{"a", "\[Rule]", 
          RowBox[{"N", "[", 
           RowBox[{
            RowBox[{"1", "/", "100"}], ",", "precision"}], "]"}]}]}], ")"}], 
       ".", "xvec"}], ")"}], "[", 
     RowBox[{"[", "i", "]"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", 
     RowBox[{"p", "-", "1"}]}], "}"}]}], "]"}]], "Input",
 CellLabel->
  "In[108]:=",ExpressionUUID->"f3895b9a-8889-46c1-ad08-626b88c8fd50"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NumberForm", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"qx", "[", "i", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"p", "-", "1"}]}], "}"}]}], "]"}], ",", "3"}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8103799261799603`*^9, 3.810379982677533*^9}, {
   3.810381430121109*^9, 3.810381483365571*^9}, 3.8111512629601727`*^9, 
   3.813645849314561*^9, 3.8137323126778297`*^9},
 CellLabel->
  "In[109]:=",ExpressionUUID->"0dd100c9-c2df-4fe4-9a73-895c7f46dcd7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Eigenvalues", "[", "matrix", "]"}], "[", 
   RowBox[{"[", "order", "]"}], "]"}], "/.", 
  RowBox[{"a", "\[Rule]", 
   RowBox[{"1", "/", "100."}]}]}]], "Input",
 CellChangeTimes->{3.811088532632358*^9},
 CellLabel->
  "In[110]:=",ExpressionUUID->"58ef4744-902c-4ad4-b009-b627110dab9f"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{808, 623},
WindowMargins->{{77, Automatic}, {Automatic, 22}},
FrontEndVersion->"12.2 for Mac OS X x86 (64-bit) (December 12, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"3f6f089b-1027-4fba-8bd6-2b015980c490"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 487, 10, 431, "Title",ExpressionUUID->"6ea952c2-d2f2-450f-b71e-ac438cc96e02"],
Cell[1070, 34, 241, 6, 37, "Input",ExpressionUUID->"b43ede25-a795-42be-8590-02b9a8fcc230"],
Cell[1314, 42, 391, 6, 44, "Text",ExpressionUUID->"d86aa23e-15ef-4067-8d40-195a78c4a534"],
Cell[1708, 50, 6797, 92, 37, "Input",ExpressionUUID->"4894e7da-88ca-47dc-b604-668959ebd671"],
Cell[8508, 144, 251, 4, 37, "Input",ExpressionUUID->"258524e5-2884-4bf3-9d57-e0c3ce00371a"],
Cell[8762, 150, 733, 12, 73, "Text",ExpressionUUID->"0b83f1d1-efee-45f5-8f55-41f88bd2768b"],
Cell[9498, 164, 6199, 90, 246, "Input",ExpressionUUID->"47f751c3-e7fc-4be3-9415-808606fef315"],
Cell[15700, 256, 933, 13, 37, "Input",ExpressionUUID->"0cf5b2b8-1d13-4650-a0e4-2b1c3766f93a"],
Cell[16636, 271, 840, 12, 37, "Input",ExpressionUUID->"2d8ee90a-6fe8-4367-bbf8-ff8f15e4fd40"],
Cell[17479, 285, 467, 11, 44, "Text",ExpressionUUID->"7ef10f72-e849-423e-890c-3e39ec24be8c"],
Cell[17949, 298, 1190, 20, 37, "Input",ExpressionUUID->"1e13ad2f-c60b-45e4-85ad-a0dd934ef7dc"],
Cell[19142, 320, 443, 10, 37, "Input",ExpressionUUID->"736c06c6-4377-4374-b51f-73405ead4eab"],
Cell[CellGroupData[{
Cell[19610, 334, 156, 3, 67, "Subtitle",ExpressionUUID->"bbfff0e9-22a8-467a-b950-6f04dcc607a8"],
Cell[19769, 339, 219, 4, 37, "Input",ExpressionUUID->"b06d9295-ca27-4ab2-8340-ec835bcaf9b8"],
Cell[CellGroupData[{
Cell[20013, 347, 290, 5, 67, "Subsection",ExpressionUUID->"6b42ca05-c07e-449e-a6d7-130f6609c76d",
 Evaluatable->False],
Cell[20306, 354, 355, 8, 37, "Input",ExpressionUUID->"10333d3d-26dc-40db-aa87-bbb3b0470516"],
Cell[20664, 364, 752, 22, 64, "Input",ExpressionUUID->"11a61519-2a5f-4e8e-9e6d-853bd23899ac"],
Cell[21419, 388, 573, 18, 37, "Input",ExpressionUUID->"a5328e35-edbd-4e03-9476-e351c38ce063"],
Cell[21995, 408, 211, 3, 37, "Input",ExpressionUUID->"d12a3e59-120e-47b0-bdcc-ca9be78f685a"],
Cell[22209, 413, 723, 19, 64, "Input",ExpressionUUID->"ccc1ac4c-2ffa-4af3-b961-e1f18a75512f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22969, 437, 336, 6, 67, "Subsection",ExpressionUUID->"8ab4e5e1-39b2-470c-9b32-ad2cd467e0a5",
 Evaluatable->False],
Cell[23308, 445, 373, 8, 37, "Input",ExpressionUUID->"5202aed6-2abc-4886-b0bc-2a0e91fb197d"],
Cell[23684, 455, 1454, 39, 90, "Input",ExpressionUUID->"d7703aee-bab1-4335-b3a4-8a9c8ed53ca3"],
Cell[25141, 496, 659, 20, 37, "Input",ExpressionUUID->"2b91267e-9856-4b46-be2c-6581bf0d0c1b"],
Cell[25803, 518, 260, 4, 37, "Input",ExpressionUUID->"ea3fc24c-60ce-4e84-953e-2c9fbcfb937f"],
Cell[26066, 524, 371, 8, 37, "Input",ExpressionUUID->"0e9f8818-9561-49dc-9f36-7acc90482ae8"],
Cell[26440, 534, 404, 9, 37, "Input",ExpressionUUID->"104fd828-bca7-4c4d-b7ef-016cbaa007ea"],
Cell[26847, 545, 1373, 36, 116, "Input",ExpressionUUID->"fd754d96-19e8-49f8-8138-bcde1681b701"],
Cell[28223, 583, 464, 11, 116, "Input",ExpressionUUID->"c9cb1c3a-b938-46fd-a892-3198c3f057ca"],
Cell[28690, 596, 390, 9, 37, "Input",ExpressionUUID->"6d02448f-4c87-4070-886f-6a749753007e"],
Cell[29083, 607, 447, 7, 44, "Text",ExpressionUUID->"d5b747c4-e1b5-4a68-8b8e-bbf3c30b89c9"],
Cell[29533, 616, 257, 4, 37, "Input",ExpressionUUID->"64170dfa-17f2-4bc1-b194-0bbc3f75a5a2"],
Cell[29793, 622, 648, 13, 37, "Input",ExpressionUUID->"94ff872b-931c-4450-8267-dacbca082cf5"],
Cell[30444, 637, 541, 14, 37, "Input",ExpressionUUID->"e26cac19-05db-420c-b713-9ba6384777fa"],
Cell[30988, 653, 706, 19, 64, "Input",ExpressionUUID->"94da87a2-a7d5-4c56-92e0-0c3a12db4361"],
Cell[31697, 674, 325, 9, 37, "Input",ExpressionUUID->"b9e76b6f-f64f-47e2-a945-da9ae2e8ae4e"],
Cell[32025, 685, 251, 6, 37, "Input",ExpressionUUID->"1698d456-fc34-4f70-9633-f6c9813aa9ec"],
Cell[32279, 693, 542, 13, 37, "Input",ExpressionUUID->"ca56f336-675a-4121-81ba-59340cf24fcd"],
Cell[32824, 708, 380, 10, 37, "Input",ExpressionUUID->"ee65bff8-2777-4a16-9a21-ddcdd83903a2"],
Cell[33207, 720, 381, 9, 37, "Input",ExpressionUUID->"00c053e7-d63e-438d-87ee-fc242751e9b7"],
Cell[33591, 731, 710, 14, 37, "Input",ExpressionUUID->"7b259a4f-7ca6-4c66-9a4a-dacf7e281157"],
Cell[34304, 747, 225, 4, 37, "Input",ExpressionUUID->"8db1e780-1e29-4741-bfd4-73bdbaa19cfd"],
Cell[34532, 753, 4828, 113, 350, "Input",ExpressionUUID->"83b05c68-d176-45ee-91c3-77979f93fd91"],
Cell[39363, 868, 361, 9, 37, "Input",ExpressionUUID->"a4375807-3d7c-49a9-8a82-17145ac7ef53"],
Cell[39727, 879, 806, 22, 64, "Input",ExpressionUUID->"4857be06-762f-4918-9588-1e39a41ab36c"],
Cell[40536, 903, 1363, 30, 90, "Input",ExpressionUUID->"189e4820-b982-4b1e-b259-a4fac4aa115d"],
Cell[41902, 935, 375, 7, 37, "Input",ExpressionUUID->"d2b3a82b-a30d-44f0-a6c3-6df64697097a"],
Cell[42280, 944, 201, 3, 37, "Input",ExpressionUUID->"5dce725e-2a60-489e-aa6c-089c2ca310cf"],
Cell[42484, 949, 306, 7, 37, "Input",ExpressionUUID->"53dfbb4b-d24c-41db-975b-2f0f75a3f05a"],
Cell[42793, 958, 468, 12, 37, "Input",ExpressionUUID->"77c357af-791b-4b01-823f-a49d50bf66c9"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[43310, 976, 153, 3, 67, "Subtitle",ExpressionUUID->"8459cb91-a5d4-4658-90fd-e7c9a54c2c61"],
Cell[43466, 981, 150, 2, 37, "Input",ExpressionUUID->"1f2f04cc-56ef-49f6-b1e5-65e12e1372d1"],
Cell[43619, 985, 4015, 79, 272, "Input",ExpressionUUID->"0cd96099-18fb-4e92-8ad1-92a1f5488bbe"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47671, 1069, 205, 4, 67, "Subtitle",ExpressionUUID->"d3da762a-3d27-4be3-8ef5-a3c6b5af813e"],
Cell[47879, 1075, 981, 24, 64, "Input",ExpressionUUID->"a661b32e-e690-4074-8159-f2ee213e6916"],
Cell[48863, 1101, 1043, 26, 64, "Input",ExpressionUUID->"cbbb3bcf-0fe5-4a5f-90c3-a96d38816350"],
Cell[49909, 1129, 1340, 27, 64, "Input",ExpressionUUID->"bf7be8bd-1927-4fe1-9ca2-8f4de9b16797"],
Cell[51252, 1158, 1740, 33, 90, "Input",ExpressionUUID->"69c785f6-fac7-487e-8878-36bf9089cada"],
Cell[52995, 1193, 646, 11, 37, "Input",ExpressionUUID->"40110a34-4490-4521-a9ed-9d6c68bcd822"]
}, Open  ]],
Cell[CellGroupData[{
Cell[53678, 1209, 205, 4, 67, "Subtitle",ExpressionUUID->"02219ae8-d649-4dd8-b7c3-1f32fc9a82a2"],
Cell[53886, 1215, 292, 4, 44, "Text",ExpressionUUID->"15d0f294-f85f-4de0-ac7f-3718ab5b0828"],
Cell[54181, 1221, 1247, 40, 64, "Input",ExpressionUUID->"a7b696f8-c203-4cc4-8510-85b88eaa7964"],
Cell[55431, 1263, 462, 9, 73, "Text",ExpressionUUID->"cf6f6505-de8b-4f6b-aa18-059a9a03d560"],
Cell[55896, 1274, 1330, 42, 64, "Input",ExpressionUUID->"25a73ff1-9eae-4f4b-82b2-8efb73ad6af7"],
Cell[57229, 1318, 476, 9, 44, "Text",ExpressionUUID->"bd1590b5-ee6a-46f1-8f63-85cd396b8b2c"],
Cell[57708, 1329, 210, 4, 37, "Input",ExpressionUUID->"1dc4065b-5a13-43b6-86c1-f44c15c215f3"],
Cell[57921, 1335, 440, 7, 44, "Text",ExpressionUUID->"3de025c8-1216-43a4-ac9f-6c8d0df4cdea"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58398, 1347, 310, 5, 67, "Subtitle",ExpressionUUID->"c16f29f7-d830-4f05-ab37-500ff91d1560"],
Cell[58711, 1354, 618, 20, 64, "Input",ExpressionUUID->"f3895b9a-8889-46c1-ad08-626b88c8fd50"],
Cell[59332, 1376, 560, 15, 37, "Input",ExpressionUUID->"0dd100c9-c2df-4fe4-9a73-895c7f46dcd7"],
Cell[59895, 1393, 331, 9, 37, "Input",ExpressionUUID->"58ef4744-902c-4ad4-b009-b627110dab9f"]
}, Open  ]]
}, Open  ]]
}
]
*)


